S matrix for a three-parameter integrable deformation of $AdS_3\times S^3$ strings

We consider the three-parameter integrable deformation of the $AdS_3\times S^3$ superstring background constructed in arXiv:1811.00453. Working on the string worldsheet in uniform lightcone gauge, we find the tree-level bosonic S matrix of the model and study some of its limits.

==> result-S-mat.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    317603,       7007]
NotebookOptionsPosition[    316216,       6979]
NotebookOutlinePosition[    316612,       6995]
CellTagsIndexPosition[    316569,       6992]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "We report below, for the reader\[CloseCurlyQuote]s convenience, the full \
form of the bosonic tree-level S matrix for the three parameter deformation \
of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["AdS", "3"], "x", " ", 
    SuperscriptBox["S", "3"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c473e3b1-cf16-42cc-b565-fc159ac067b8"],
 ". We refer to the accompanying paper for details and the notation."
}], "Text",
 CellChangeTimes->{{3.806681966981419*^9, 
  3.80668203066164*^9}},ExpressionUUID->"8d9e5ac2-a090-49d5-a979-\
4ce08dbb52cf"],

Cell[TextData[{
 "We remind the reader that the scattering is diagonal. The S-matrix elements \
are listed as\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    SubscriptBox["T", "zz"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cd8e0cb4-2ced-4451-a38c-5e3542b5f9e2"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "yy"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7031c4e8-44f1-4429-b061-ba8c4d3ae12d"],
 " , ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "zy"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1dde8b0e-08ad-4795-abbc-ee5a43637d67"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", "yz"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c4f9c5f1-eb24-4383-ac45-ec923f82c7db"],
 ",   ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{
     OverscriptBox["z", "_"], 
     OverscriptBox["z", "_"]}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "6d5498c0-aacb-4f2c-ab9d-a346829f6f75"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{
     OverscriptBox["y", "_"], 
     OverscriptBox["y", "_"]}]], TraditionalForm]],ExpressionUUID->
  "a8eed1c5-8549-43e6-87b8-9ca5a687f943"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{
     OverscriptBox["z", "_"], 
     OverscriptBox["y", "_"]}]], TraditionalForm]],ExpressionUUID->
  "650ba4e5-422d-405a-8fbc-7c76dafadb25"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{
     OverscriptBox["y", "_"], 
     OverscriptBox["z", "_"]}]], TraditionalForm]],ExpressionUUID->
  "898ff272-0b3f-4418-a496-da2e0293c2d5"],
 ",   ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"z", 
     OverscriptBox["z", "_"]}]], TraditionalForm]],ExpressionUUID->
  "6e29e2ce-47d5-49d8-b895-9fc954ad84ec"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"y", 
     OverscriptBox["y", "_"]}]], TraditionalForm]],ExpressionUUID->
  "ab0f0b05-71ee-4756-ba08-92654cb2d320"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"z", 
     OverscriptBox["y", "_"]}]], TraditionalForm]],ExpressionUUID->
  "70ed58cd-8001-48d5-a8c3-7544d72aa7bd"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{"y", 
     OverscriptBox["z", "_"]}]], TraditionalForm]],ExpressionUUID->
  "20665a84-b88d-4947-a800-8275b6155981"],
 ",   ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{
     OverscriptBox["z", "_"], " ", "z"}]], TraditionalForm]],ExpressionUUID->
  "a280b771-c722-4dd5-918d-c0e7624c17d7"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{
     OverscriptBox["y", "_"], " ", "y"}]], TraditionalForm]],ExpressionUUID->
  "f6a99ca9-b396-4848-ad98-c16706ca6072"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{
     OverscriptBox["z", "_"], " ", "y"}]], TraditionalForm]],ExpressionUUID->
  "93cc6f47-df67-4057-bf44-cd746d3bd29f"],
 ",",
 Cell[BoxData[
  FormBox[
   SubscriptBox["T", 
    RowBox[{
     OverscriptBox["y", "_"], " ", "z"}]], TraditionalForm]],ExpressionUUID->
  "5951f74d-a8ae-4a4c-be68-7860c35321c0"],
 "}.\nTo evaluate the S-matrix elements numerically, one needs the following \
definitions:"
}], "Text",
 CellChangeTimes->{{3.806224542311006*^9, 3.806224655420024*^9}, 
   3.806225047241692*^9, {3.806682033911393*^9, 3.8066821117154903`*^9}, {
   3.806682155124922*^9, 3.8066822992510633`*^9}, 3.806682460388768*^9, {
   3.806682738428483*^9, 3.806682770922867*^9}, {3.806682934858985*^9, 
   3.806682950107884*^9}},ExpressionUUID->"6cab75a7-921c-4a05-a001-\
ee73b626bb43"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"suba", "=", 
   RowBox[{"{", 
    RowBox[{"\[ScriptA]", "\[Rule]", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
           RowBox[{"\[Chi]m", "^", "2"}], "+", 
           RowBox[{"\[Chi]p", "^", "2"}]}], ")"}], "^", "2"}], "+", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[ScriptQ]", "^", "2"}], "-", 
           RowBox[{
            RowBox[{"\[Chi]m", "^", "2"}], "*", 
            RowBox[{"\[Chi]p", "^", "2"}]}]}], ")"}]}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub\[Omega]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Omega]", "[", "p_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"\[Chi]m", "*", "\[Chi]p"}], ")"}]}], "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"p", "^", "2"}], "+", 
         RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]m", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], "-", 
         RowBox[{"2", "*", "p", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
            RowBox[{"\[Chi]m", "^", "2"}], "+", 
            RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Omega]b", "[", "p_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Chi]m", "*", "\[Chi]p"}], "+", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"p", "^", "2"}], "+", 
         RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]m", "^", "2"}]}], ")"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{"2", "*", "p", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
            RowBox[{"\[Chi]m", "^", "2"}], "+", 
            RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub\[Omega]prime", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], "[", 
       "p_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "p"}], "-", 
         RowBox[{"2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
            RowBox[{"\[Chi]m", "^", "2"}], "+", 
            RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"p", "^", "2"}], "+", 
           RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Chi]m", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], "-", 
           RowBox[{"2", "*", "p", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
              RowBox[{"\[Chi]m", "^", "2"}], "+", 
              RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], "]"}]}], ")"}]}]}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], "[", 
       "p_", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "*", "p"}], "+", 
         RowBox[{"2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
            RowBox[{"\[Chi]m", "^", "2"}], "+", 
            RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"p", "^", "2"}], "+", 
           RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Chi]m", "^", "2"}]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], "+", 
           RowBox[{"2", "*", "p", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"\[ScriptQ]", "^", "2"}], "+", 
              RowBox[{"\[Chi]m", "^", "2"}], "+", 
              RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], "]"}]}], 
        ")"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.806224656802245*^9, 3.80622468701656*^9}, {
  3.80668230935013*^9, 3.806682331544559*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8bf22368-f683-45c4-803e-8ae9e65417af"],

Cell["And then the result is", "Text",
 CellChangeTimes->{{3.806224694851351*^9, 
  3.806224699067771*^9}},ExpressionUUID->"3afcbe26-e5df-4f92-821a-\
1bfd9c0b1577"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["T", "zz"], ",", 
      SubscriptBox["T", "yy"], ",", 
      SubscriptBox["T", "zy"], ",", 
      SubscriptBox["T", "yz"], ",", 
      SubscriptBox["T", 
       RowBox[{
        OverscriptBox["z", "_"], " ", 
        OverscriptBox["z", "_"]}]], ",", 
      SubscriptBox["T", 
       RowBox[{
        OverscriptBox["y", "_"], " ", 
        OverscriptBox["y", "_"]}]], ",", 
      SubscriptBox["T", 
       RowBox[{
        OverscriptBox["z", "_"], " ", 
        OverscriptBox["y", "_"]}]], ",", 
      SubscriptBox["T", 
       RowBox[{
        OverscriptBox["y", "_"], " ", 
        OverscriptBox["z", "_"]}]], ",", 
      SubscriptBox["T", 
       RowBox[{"z", " ", 
        OverscriptBox["z", "_"]}]], ",", 
      SubscriptBox["T", 
       RowBox[{"y", " ", 
        OverscriptBox["y", "_"]}]], ",", 
      SubscriptBox["T", 
       RowBox[{"z", " ", 
        OverscriptBox["y", "_"]}]], ",", 
      SubscriptBox["T", 
       RowBox[{"y", " ", 
        OverscriptBox["z", "_"]}]], ",", 
      SubscriptBox["T", 
       RowBox[{
        OverscriptBox["z", "_"], " ", "z"}]], ",", 
      SubscriptBox["T", 
       RowBox[{
        OverscriptBox["y", "_"], " ", "y"}]], ",", 
      SubscriptBox["T", 
       RowBox[{
        OverscriptBox["z", "_"], " ", "y"}]], ",", 
      SubscriptBox["T", 
       RowBox[{
        OverscriptBox["y", "_"], " ", "z"}]]}], "}"}], " ", "=", " ", "\n", 
    "   ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "p2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "p2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"12", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"12", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"8", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"8", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "+", " ", "\[Alpha]", " ", "+", " ", 
            RowBox[{"p1", "*", 
             RowBox[{"(", 
              RowBox[{"p2", " ", "-", " ", 
               RowBox[{"p2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"\[Chi]p", "^", "2"}]}]}], ")"}], "*", "\n", "       ", 
          RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}], " ", "+", " ", 
         
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "-", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{
                RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "+", " ", "\[Alpha]", " ", "+", " ", 
               RowBox[{"p1", "*", 
                RowBox[{"(", 
                 RowBox[{"p2", " ", "-", " ", 
                  RowBox[{"p2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"\[Chi]p", "^", "2"}]}]}], ")"}]}], " ", "+", " ", 
            "\n", "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", 
                RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+",
                " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
               RowBox[{
               "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"p1", "*", 
                RowBox[{"(", 
                 RowBox[{"p2", " ", "-", " ", 
                  RowBox[{"2", "*", "p2", "*", "\[Alpha]"}], " ", "+", " ", 
                  RowBox[{
                  "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", "*", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "+", " ", 
                    RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], "*", 
             RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "+", " ", "\n", 
            "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}]}],
         ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "p2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]"}], 
         " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "p2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "-", " ", "\n", 
         "      ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"10", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"10", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"6", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"8", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"8", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"p1", "*", "p2"}], " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}], " ", "+", " ", 
         "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"2", "*", "\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], "*", 
                RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "-", " ", 
                  RowBox[{"p1", "*", "p2"}], " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", 
            "-", " ", "\n", "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
               RowBox[{"p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "+", " ", "\n", 
            "        ", 
            RowBox[{"\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}]}],
         ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"p1", "^", "2"}], " ", "-", " ", 
         RowBox[{"p2", "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"2", "*", "p1", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "+", " ", 
               RowBox[{"\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], "*", 
          RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "-", " ", "\n", 
         "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
            RowBox[{
            "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             "\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}], " ", "+", " ", 
         "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p2", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"2", "*", "\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"p2", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "-", " ", 
               RowBox[{"2", "*", "p1", "*", "p2", "*", "\[Alpha]"}], " ", "+",
                " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", 
            "+", " ", "\n", "        ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"p1", "*", 
                RowBox[{"(", 
                 RowBox[{"p2", " ", "-", " ", 
                  RowBox[{"2", "*", "p2", "*", "\[Alpha]"}], " ", "+", " ", 
                  RowBox[{"\[ScriptA]", "*", "\[ScriptQ]", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], 
                   "*", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "+", " ", 
                    RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], "*", 
             RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}]}],
         ")"}], "/", "\n", "     ", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "-", " ", 
         RowBox[{"p1", "^", "2"}], " ", "+", " ", 
         RowBox[{"p2", "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]"}], 
         " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "-", " ", 
            RowBox[{"2", "*", "p1", "*", "p2", "*", "\[Alpha]"}], " ", "+", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "+", " ", "\n", 
         "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p2", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
            RowBox[{
            "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             "\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "+", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"\[Omega]", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "-", " ", 
               RowBox[{
                RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "-", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", 
            "+", " ", "\n", "        ", 
            RowBox[{"4", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "-", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
               RowBox[{
               "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]", "[", "p2", "]"}]}], " ", "-", " ", 
            RowBox[{"2", "*", "\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}]}],
         ")"}], "/", "\n", "     ", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "p2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "p2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"12", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"12", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"8", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"8", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "+", " ", "\[Alpha]", " ", "+", " ", 
            RowBox[{"p1", "*", 
             RowBox[{"(", 
              RowBox[{"p2", " ", "-", " ", 
               RowBox[{"p2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"\[Chi]p", "^", "2"}]}]}], ")"}], "*", "\n", "       ", 
          RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "-", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]b", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{
                RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "+", " ", "\[Alpha]", " ", "+", " ", 
               RowBox[{"p1", "*", 
                RowBox[{"(", 
                 RowBox[{"p2", " ", "-", " ", 
                  RowBox[{"p2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"\[Chi]p", "^", "2"}]}]}], ")"}]}], " ", "+", " ", 
            "\n", "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", 
                RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+",
                " ", 
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "-", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "-", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
               RowBox[{
               "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", "\n", 
            "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "p2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]"}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]"}], 
         " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "p2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", "\n", 
         "      ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"10", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"10", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"6", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"8", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"8", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"p1", "*", "p2"}], " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}], " ", "+", " ",
          "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"2", "*", "\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]b", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], "*", 
                RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "-", " ", 
                  RowBox[{"p1", "*", "p2"}], " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", 
            "+", " ", "\n", "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
               RowBox[{"p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", "\n", 
            "        ", 
            RowBox[{"\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"p1", "^", "2"}], " ", "-", " ", 
         RowBox[{"p2", "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"2", "*", "p1", "*", 
             RowBox[{"(", 
              RowBox[{"p2", " ", "-", " ", 
               RowBox[{"p2", "*", "\[Alpha]"}], " ", "+", " ", 
               RowBox[{"\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], "*", 
          RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "-", " ", "\n", 
         "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{
            "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             "\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}], " ", "+", " ",
          "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p2", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
            RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"2", "*", "\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]b", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p2", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
                 ")"}]}], " ", "-", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"2", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p1", "*", "\[Alpha]"}], " ", "+", " ", 
                  RowBox[{"\[ScriptA]", "*", "\[ScriptQ]", "*", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "+", " ", 
                    RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], " ", "-", " ", "\n", "        ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", "\n", "     ", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "-", " ", 
         RowBox[{"p1", "^", "2"}], " ", "+", " ", 
         RowBox[{"p2", "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "+", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]"}], 
         " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p1", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
              ")"}]}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"2", "*", "p1", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p2", "*", "\[Alpha]"}], " ", "+", " ", 
               RowBox[{"\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], "*", 
          RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", "\n", 
         "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
            RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}], " ", "-", " ",
          "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p2", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{
            "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             "\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]b", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], "*", "p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "+", " ", 
               RowBox[{
                RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", 
            "+", " ", "\n", "        ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", "\n", "     ", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "p2"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "p2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"12", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"12", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"8", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"8", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"p1", "*", "p2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "+", " ", 
            RowBox[{
             RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "+", " ", "\[Alpha]", " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"\[Chi]p", "^", "2"}]}]}], ")"}], "*", "\n", "       ", 
          RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "+", " ", 
               RowBox[{
                RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "+", " ", "\[Alpha]", " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"\[Chi]p", "^", "2"}]}]}], ")"}]}], " ", "-", " ", 
            "\n", "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", 
                RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+",
                " ", 
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
               RowBox[{
               "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", "\n", 
            "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "p2"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]"}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]"}], 
         " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "p2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", "\n", 
         "      ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"10", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"10", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"6", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"8", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"8", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"p1", "*", "p2"}], " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}], " ", "-", " ",
          "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"2", "*", "\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], "*", 
                RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"p1", "*", "p2"}], " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", 
            "+", " ", "\n", "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"p1", "*", 
                RowBox[{"(", 
                 RowBox[{"p2", " ", "-", " ", 
                  RowBox[{"2", "*", "p2", "*", "\[Alpha]"}], " ", "-", " ", 
                  RowBox[{"\[ScriptA]", "*", "\[ScriptQ]", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], 
                   "*", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "+", " ", 
                    RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", "\n", 
            "        ", 
            RowBox[{"\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "-", " ", 
         RowBox[{"p1", "^", "2"}], " ", "+", " ", 
         RowBox[{"p2", "^", "2"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "p1", "*", "p2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "+", " ", 
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", "\n", 
         "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
            RowBox[{
            "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             "\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}], " ", "+", " ",
          "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "-", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p2", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "-", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"2", "*", "\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p2", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
                 ")"}]}], " ", "-", " ", 
               RowBox[{"2", "*", "p1", "*", "p2", "*", "\[Alpha]"}], " ", "-",
                " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", 
            "+", " ", "\n", "        ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
               RowBox[{
               "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", "\n", "     ", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"p1", "^", "2"}], " ", "-", " ", 
         RowBox[{"p2", "^", "2"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "+", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]"}], 
         " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"2", "*", "p1", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p2", "*", "\[Alpha]"}], " ", "+", " ", 
               RowBox[{"\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], "*", 
          RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", "\n", 
         "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "-", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "-", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
            RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}], " ", "+", " ",
          "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p1", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p2", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{
            "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             "\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p1", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "+", " ", 
               RowBox[{
                RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", 
            "-", " ", "\n", "        ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "-", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p2", "]"}]}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p2", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", "\n", "     ", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p1", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p2", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "p2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "p2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"12", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"12", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"8", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"8", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "+", " ", 
            RowBox[{"p1", "*", "p2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "+", " ", 
            RowBox[{
             RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "+", " ", "\[Alpha]", " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"\[Chi]p", "^", "2"}]}]}], ")"}], "*", "\n", "       ", 
          RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], " ", "-", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p2", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "+", " ", 
               RowBox[{
                RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
               " ", "+", " ", "\[Alpha]", " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"\[Chi]p", "^", "2"}]}]}], ")"}]}], " ", "-", " ", 
            "\n", "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", 
                RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+",
                " ", 
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
               RowBox[{
               "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
               RowBox[{
               "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "+", " ", "\n", 
            "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p2", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p1", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "p2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]"}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]"}], 
         " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "p2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", "\n", 
         "      ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"6", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"10", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"10", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"3", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"6", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"8", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"8", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"p1", "*", "p2"}], " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}], " ", "+", " ",
          "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"2", "*", 
             RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"2", "*", "\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p2", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], "*", 
                RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"p1", "*", "p2"}], " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", 
            "+", " ", "\n", "        ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"p1", "*", 
                RowBox[{"(", 
                 RowBox[{"p2", " ", "-", " ", 
                  RowBox[{"2", "*", "p2", "*", "\[Alpha]"}], " ", "+", " ", 
                  RowBox[{"\[ScriptA]", "*", "\[ScriptQ]", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], 
                   "*", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "+", " ", 
                    RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "+", " ", "\n", 
            "        ", 
            RowBox[{"\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p2", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p1", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"p1", "^", "2"}], " ", "-", " ", 
         RowBox[{"p2", "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "-", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "+", " ", 
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"p2", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"2", "*", "p2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p1", "*", "\[Alpha]"}], " ", "+", " ", 
               RowBox[{"\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}], "*", 
          RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "+", " ", "\n", 
         "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p2", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}], " ", "-", " ",
          "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "+", " ", 
            RowBox[{
            "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             "\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p2", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"p1", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
               RowBox[{"\[Alpha]", "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"2", "*", "p1", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p2", "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
                  " ", "+", " ", 
                  RowBox[{"\[ScriptA]", "*", "\[ScriptQ]", "*", 
                   RowBox[{"(", 
                    RowBox[{"2", " ", "+", " ", 
                    RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                    RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
              ")"}]}], " ", "-", " ", "\n", "        ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "-", " ", 
               RowBox[{"p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", "\n", "     ", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p2", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p1", "]"}]}], ")"}]}], ")"}]}], ",", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "-", " ", 
         RowBox[{"p1", "^", "2"}], " ", "+", " ", 
         RowBox[{"p2", "^", "2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]"}], " ", 
         "+", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]"}], 
         " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}]}], " ", "-", " ", 
         RowBox[{"\[ScriptQ]", "^", "4"}], " ", "-", " ", "\n", "      ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "-", " ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]"}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]"}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         "\n", "      ", 
         RowBox[{"6", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "4"}], "*", "\[Alpha]"}], " ", "+", " ", 
         
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "5"}], "*", "\[Alpha]"}], " ", "-", " ", 
         
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]m", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "4"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
          RowBox[{"p1", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"p2", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "6", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{
         "6", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"2", "*", 
          RowBox[{"p1", "^", "2"}], "*", "p2", "*", "\[ScriptA]", "*", 
          "\[ScriptQ]", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", 
          RowBox[{"p2", "^", "2"}], "*", "\[ScriptA]", "*", "\[ScriptQ]", "*",
           "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", 
          RowBox[{"\[ScriptQ]", "^", "2"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p2", "*", "\[ScriptA]", "*", 
          RowBox[{"\[ScriptQ]", "^", "3"}], "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"4", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "+", " ", 
         RowBox[{
         "4", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", "\n", "      ", 
         RowBox[{
         "4", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]m", "^", "2"}], "*", 
          RowBox[{"\[Chi]p", "^", "2"}]}], " ", "-", " ", 
         RowBox[{"\[Chi]p", "^", "4"}], " ", "-", " ", 
         RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{"2", "*", "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", 
         RowBox[{
         "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "-", " ", 
         RowBox[{
         "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
          "\[Alpha]", "*", 
          RowBox[{"\[Chi]p", "^", "4"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", "p1", "*", "p2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], " ", 
            "+", " ", 
            RowBox[{
             RowBox[{"p2", "^", "2"}], "*", "\[Alpha]"}], " ", "+", " ", 
            RowBox[{"\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
            RowBox[{"2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "-", " ", "\n", 
         "      ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p2", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
            RowBox[{
            "2", "*", "p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             "\[Alpha]", "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
          RowBox[{
           RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}], " ", "+", " ",
          "\n", "      ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Omega]", "[", "p2", "]"}], "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{"1", " ", "+", " ", 
            RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"p1", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Chi]p", "^", "2"}], " ", "-", " ", 
            RowBox[{"2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             RowBox[{"(", 
              RowBox[{"2", " ", "+", " ", 
               RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
               RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
            RowBox[{"2", "*", "\[Alpha]", "*", "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"2", "*", "\[Alpha]"}]}], ")"}], "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}]}], ")"}]}], 
         " ", "+", " ", "\n", "      ", 
         RowBox[{"2", "*", 
          RowBox[{"\[Omega]", "[", "p2", "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p1", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}]}], 
                 ")"}]}], " ", "-", " ", 
               RowBox[{"2", "*", "p1", "*", "p2", "*", "\[Alpha]"}], " ", "-",
                " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{
               "2", "*", "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}]}], " ", 
            "+", " ", "\n", "        ", 
            RowBox[{"2", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p1", "*", "p2", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", 
                  RowBox[{"2", "*", "\[Alpha]"}]}], ")"}]}], " ", "+", " ", 
               RowBox[{"p2", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}], " ", "-", " ", 
               RowBox[{
               "p1", "*", "\[ScriptA]", "*", "\[ScriptQ]", "*", "\[Alpha]", 
                "*", 
                RowBox[{"(", 
                 RowBox[{"2", " ", "+", " ", 
                  RowBox[{"\[ScriptQ]", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]m", "^", "2"}], " ", "+", " ", 
                  RowBox[{"\[Chi]p", "^", "2"}]}], ")"}]}]}], ")"}], "*", 
             RowBox[{"\[Omega]b", "[", "p1", "]"}]}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], " ", "+", " ", "\[Alpha]"}], ")"}], "*", 
             "\[Chi]m", "*", "\[Chi]p", "*", 
             RowBox[{
              RowBox[{"\[Omega]b", "[", "p1", "]"}], "^", "2"}]}]}], 
           ")"}]}]}], ")"}], "/", "\n", "     ", 
       RowBox[{"(", 
        RowBox[{"4", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "+", " ", 
           RowBox[{"\[Omega]", "[", "p2", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Chi]m", "*", "\[Chi]p"}], " ", "-", " ", 
           RowBox[{"\[Omega]b", "[", "p1", "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]", "]"}], 
            "[", "p2", "]"}], " ", "-", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Derivative", "[", "1", "]"}], "[", "\[Omega]b", "]"}], 
            "[", "p1", "]"}]}], ")"}]}], ")"}]}]}], "}"}]}], ";"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.806682419623646*^9, 3.806682464902321*^9}, 
   3.806682776375177*^9, {3.806683299118855*^9, 3.8066833258547087`*^9}},
 FormatType->"InputForm",
 CellLabel->"In[9]:=",ExpressionUUID->"e5e39379-4d7b-4da5-9b33-e763df580dd0"],

Cell["As an example, we take the mixed-flux limit:", "Text",
 CellChangeTimes->{{3.806682605575095*^9, 3.8066826139934587`*^9}, {
   3.806682654002317*^9, 3.806682658877161*^9}, 
   3.806682806720928*^9},ExpressionUUID->"dd51d18f-26ea-4830-a263-\
385159d24d6c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        SubscriptBox["T", "zz"], ",", 
        SubscriptBox["T", "yy"], ",", 
        SubscriptBox["T", "zy"], ",", 
        SubscriptBox["T", "yz"], ",", 
        SubscriptBox["T", 
         RowBox[{
          OverscriptBox["z", "_"], " ", 
          OverscriptBox["z", "_"]}]], ",", 
        SubscriptBox["T", 
         RowBox[{
          OverscriptBox["y", "_"], " ", 
          OverscriptBox["y", "_"]}]], ",", 
        SubscriptBox["T", 
         RowBox[{
          OverscriptBox["z", "_"], " ", 
          OverscriptBox["y", "_"]}]], ",", 
        SubscriptBox["T", 
         RowBox[{
          OverscriptBox["y", "_"], " ", 
          OverscriptBox["z", "_"]}]], ",", 
        SubscriptBox["T", 
         RowBox[{"z", " ", 
          OverscriptBox["z", "_"]}]], ",", 
        SubscriptBox["T", 
         RowBox[{"y", " ", 
          OverscriptBox["y", "_"]}]], ",", 
        SubscriptBox["T", 
         RowBox[{"z", " ", 
          OverscriptBox["y", "_"]}]], ",", 
        SubscriptBox["T", 
         RowBox[{"y", " ", 
          OverscriptBox["z", "_"]}]], ",", 
        SubscriptBox["T", 
         RowBox[{
          OverscriptBox["z", "_"], " ", "z"}]], ",", 
        SubscriptBox["T", 
         RowBox[{
          OverscriptBox["y", "_"], " ", "y"}]], ",", 
        SubscriptBox["T", 
         RowBox[{
          OverscriptBox["z", "_"], " ", "y"}]], ",", 
        SubscriptBox["T", 
         RowBox[{
          OverscriptBox["y", "_"], " ", "z"}]]}], "}"}], "/.", 
      "\[VeryThinSpace]", "sub\[Omega]"}], "/.", "\[VeryThinSpace]", 
     "sub\[Omega]prime"}], "/.", "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Chi]p", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Chi]m", "\[Rule]", "0"}], ",", 
      RowBox[{"\[ScriptA]", "\[Rule]", 
       FractionBox[
        OverscriptBox["q", "~"], 
        RowBox[{"2", " ", "\[ScriptQ]"}]]}], ",", 
      RowBox[{"\[Alpha]", "\[Rule]", 
       FractionBox["1", "2"]}]}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"%", "/.", "\[VeryThinSpace]", 
    RowBox[{"\[ScriptQ]", "\[Rule]", "0"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.806224725409893*^9, 3.80622473625447*^9}, {
   3.806224787640626*^9, 3.8062247896509237`*^9}, {3.806224971043577*^9, 
   3.8062250339146748`*^9}, {3.806682363360976*^9, 3.8066824026819696`*^9}, {
   3.8066824852877283`*^9, 3.806682684873554*^9}, 3.806682785273177*^9, 
   3.806682902414587*^9, 3.806683365039353*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"ba43743d-0044-4418-b259-a3a908864ae4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p2", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["p1", "2"], "-", 
               RowBox[{"2", " ", "p1", " ", 
                OverscriptBox["q", "~"]}]}]]}], "+", 
            RowBox[{"p1", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["p2", "2"], "-", 
               RowBox[{"2", " ", "p2", " ", 
                OverscriptBox["q", "~"]}]}]]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "-", "p2"}], ")"}]}]]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p1", "2"], "-", 
              RowBox[{"2", " ", "p1", " ", 
               OverscriptBox["q", "~"]}]}]]}], "+", 
           RowBox[{"p1", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p2", "2"], "-", 
              RowBox[{"2", " ", "p2", " ", 
               OverscriptBox["q", "~"]}]}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}]}]]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p1", "2"], "-", 
             RowBox[{"2", " ", "p1", " ", 
              OverscriptBox["q", "~"]}]}]]}], "+", 
          RowBox[{"p1", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p2", "2"], "-", 
             RowBox[{"2", " ", "p2", " ", 
              OverscriptBox["q", "~"]}]}]]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p2"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p1", "2"], "-", 
             RowBox[{"2", " ", "p1", " ", 
              OverscriptBox["q", "~"]}]}]]}], "-", 
          RowBox[{"p1", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p2", "2"], "-", 
             RowBox[{"2", " ", "p2", " ", 
              OverscriptBox["q", "~"]}]}]]}]}], ")"}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"p2", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["p1", "2"], "+", 
               RowBox[{"2", " ", "p1", " ", 
                OverscriptBox["q", "~"]}]}]]}], "+", 
            RowBox[{"p1", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               SuperscriptBox["p2", "2"], "+", 
               RowBox[{"2", " ", "p2", " ", 
                OverscriptBox["q", "~"]}]}]]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "-", "p2"}], ")"}]}]]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p1", "2"], "+", 
              RowBox[{"2", " ", "p1", " ", 
               OverscriptBox["q", "~"]}]}]]}], "+", 
           RowBox[{"p1", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p2", "2"], "+", 
              RowBox[{"2", " ", "p2", " ", 
               OverscriptBox["q", "~"]}]}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}]}]]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p2"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p1", "2"], "+", 
             RowBox[{"2", " ", "p1", " ", 
              OverscriptBox["q", "~"]}]}]]}], "-", 
          RowBox[{"p1", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p2", "2"], "+", 
             RowBox[{"2", " ", "p2", " ", 
              OverscriptBox["q", "~"]}]}]]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p2"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p1", "2"], "+", 
             RowBox[{"2", " ", "p1", " ", 
              OverscriptBox["q", "~"]}]}]]}], "-", 
          RowBox[{"p1", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p2", "2"], "+", 
             RowBox[{"2", " ", "p2", " ", 
              OverscriptBox["q", "~"]}]}]]}]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "p1"}], "+", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p1", "2"], "+", 
              RowBox[{"2", " ", "p1", " ", 
               OverscriptBox["q", "~"]}]}]]}], "+", 
           RowBox[{"p1", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p2", "2"], "-", 
              RowBox[{"2", " ", "p2", " ", 
               OverscriptBox["q", "~"]}]}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}]}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p1", "2"], "+", 
              RowBox[{"2", " ", "p1", " ", 
               OverscriptBox["q", "~"]}]}]]}], "+", 
           RowBox[{"p1", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p2", "2"], "-", 
              RowBox[{"2", " ", "p2", " ", 
               OverscriptBox["q", "~"]}]}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}]}]]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p2"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p1", "2"], "+", 
             RowBox[{"2", " ", "p1", " ", 
              OverscriptBox["q", "~"]}]}]]}], "-", 
          RowBox[{"p1", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p2", "2"], "-", 
             RowBox[{"2", " ", "p2", " ", 
              OverscriptBox["q", "~"]}]}]]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p1", "2"], "+", 
             RowBox[{"2", " ", "p1", " ", 
              OverscriptBox["q", "~"]}]}]]}], "+", 
          RowBox[{"p1", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p2", "2"], "-", 
             RowBox[{"2", " ", "p2", " ", 
              OverscriptBox["q", "~"]}]}]]}]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "p1"}], "+", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p1", "2"], "+", 
              RowBox[{"2", " ", "p1", " ", 
               OverscriptBox["q", "~"]}]}]]}], "+", 
           RowBox[{"p1", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p2", "2"], "-", 
              RowBox[{"2", " ", "p2", " ", 
               OverscriptBox["q", "~"]}]}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}]}]]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p1", "2"], "+", 
              RowBox[{"2", " ", "p1", " ", 
               OverscriptBox["q", "~"]}]}]]}], "+", 
           RowBox[{"p1", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              SuperscriptBox["p2", "2"], "-", 
              RowBox[{"2", " ", "p2", " ", 
               OverscriptBox["q", "~"]}]}]]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}]}]]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p2", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p1", "2"], "+", 
             RowBox[{"2", " ", "p1", " ", 
              OverscriptBox["q", "~"]}]}]]}], "+", 
          RowBox[{"p1", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p2", "2"], "-", 
             RowBox[{"2", " ", "p2", " ", 
              OverscriptBox["q", "~"]}]}]]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "p2"}], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p1", "2"], "+", 
             RowBox[{"2", " ", "p1", " ", 
              OverscriptBox["q", "~"]}]}]]}], "-", 
          RowBox[{"p1", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             SuperscriptBox["p2", "2"], "-", 
             RowBox[{"2", " ", "p2", " ", 
              OverscriptBox["q", "~"]}]}]]}]}], ")"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.806224767771669*^9, 3.8062249688526983`*^9, {3.806225015299231*^9, 
   3.8062250343908577`*^9}, {3.806682367543993*^9, 3.806682403313715*^9}, 
   3.806682487023892*^9, {3.806682546233101*^9, 3.806682568721517*^9}, 
   3.8066826005374937`*^9, {3.806682641177266*^9, 3.806682689847794*^9}, 
   3.8066827858615847`*^9, 3.8066829030120707`*^9, {3.8066833719133797`*^9, 
   3.8066833894590473`*^9}},
 CellLabel->
  "Out[11]//MatrixForm=",ExpressionUUID->"54c15c56-f835-4421-8171-\
760df62bcd59"]
}, Open  ]],

Cell["\<\
The \[Alpha]-dependence is linear and identical for all diagonal elements:\
\>", "Text",
 CellChangeTimes->{{3.806682797542101*^9, 3.806682803862966*^9}, {
  3.806682887782967*^9, 
  3.8066829002409143`*^9}},ExpressionUUID->"ad7d2a4d-9ce3-479c-ae40-\
d8709fe0b001"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Alpha]"], 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["T", "zz"], ",", 
         SubscriptBox["T", "yy"], ",", 
         SubscriptBox["T", "zy"], ",", 
         SubscriptBox["T", "yz"], ",", 
         SubscriptBox["T", 
          RowBox[{
           OverscriptBox["z", "_"], " ", 
           OverscriptBox["z", "_"]}]], ",", 
         SubscriptBox["T", 
          RowBox[{
           OverscriptBox["y", "_"], " ", 
           OverscriptBox["y", "_"]}]], ",", 
         SubscriptBox["T", 
          RowBox[{
           OverscriptBox["z", "_"], " ", 
           OverscriptBox["y", "_"]}]], ",", 
         SubscriptBox["T", 
          RowBox[{
           OverscriptBox["y", "_"], " ", 
           OverscriptBox["z", "_"]}]], ",", 
         SubscriptBox["T", 
          RowBox[{"z", " ", 
           OverscriptBox["z", "_"]}]], ",", 
         SubscriptBox["T", 
          RowBox[{"y", " ", 
           OverscriptBox["y", "_"]}]], ",", 
         SubscriptBox["T", 
          RowBox[{"z", " ", 
           OverscriptBox["y", "_"]}]], ",", 
         SubscriptBox["T", 
          RowBox[{"y", " ", 
           OverscriptBox["z", "_"]}]], ",", 
         SubscriptBox["T", 
          RowBox[{
           OverscriptBox["z", "_"], " ", "z"}]], ",", 
         SubscriptBox["T", 
          RowBox[{
           OverscriptBox["y", "_"], " ", "y"}]], ",", 
         SubscriptBox["T", 
          RowBox[{
           OverscriptBox["z", "_"], " ", "y"}]], ",", 
         SubscriptBox["T", 
          RowBox[{
           OverscriptBox["y", "_"], " ", "z"}]]}], "}"}]}], "/.", 
      "\[VeryThinSpace]", "sub\[Omega]"}], "/.", "\[VeryThinSpace]", 
     "sub\[Omega]prime"}], "/.", "\[VeryThinSpace]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Chi]p", "\[Rule]", "0"}], ",", 
      RowBox[{"\[Chi]m", "\[Rule]", "0"}], ",", 
      RowBox[{"\[ScriptA]", "\[Rule]", 
       FractionBox[
        OverscriptBox["q", "~"], 
        RowBox[{"2", " ", "\[ScriptQ]"}]]}]}], "}"}]}], "]"}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"%", "/.", "\[VeryThinSpace]", 
    RowBox[{"\[ScriptQ]", "\[Rule]", "0"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.806682813888184*^9, 3.806682881263983*^9}, 
   3.806683380040133*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"2f663ebf-ae45-40e6-80c8-46e5128d533b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "-", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "-", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "-", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "-", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "+", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "+", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "+", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "+", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]},
      {
       RowBox[{
        RowBox[{"p2", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p1", "2"], "+", 
           RowBox[{"2", " ", "p1", " ", 
            OverscriptBox["q", "~"]}]}]]}], "-", 
        RowBox[{"p1", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SuperscriptBox["p2", "2"], "-", 
           RowBox[{"2", " ", "p2", " ", 
            OverscriptBox["q", "~"]}]}]]}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.806682870957075*^9, 3.80668290645392*^9}, 
   3.806683390668338*^9},
 CellLabel->
  "Out[13]//MatrixForm=",ExpressionUUID->"038dbd60-2ff9-4bf8-bd6e-\
7700ef466011"]
}, Open  ]]
},
WindowSize->{1389.75, 768.75},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4be4c3c2-3f7d-48d4-9911-a3fbd7ba7c28"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 605, 15, 58, "Text",ExpressionUUID->"8d9e5ac2-a090-49d5-a979-4ce08dbb52cf"],
Cell[1166, 37, 3653, 124, 82, "Text",ExpressionUUID->"6cab75a7-921c-4a05-a001-ee73b626bb43"],
Cell[4822, 163, 5428, 147, 113, "Input",ExpressionUUID->"8bf22368-f683-45c4-803e-8ae9e65417af"],
Cell[10253, 312, 164, 3, 35, "Text",ExpressionUUID->"3afcbe26-e5df-4f92-821a-1bfd9c0b1577"],
Cell[10420, 317, 280788, 5899, 4182, "Input",ExpressionUUID->"e5e39379-4d7b-4da5-9b33-e763df580dd0"],
Cell[291211, 6218, 261, 4, 35, "Text",ExpressionUUID->"dd51d18f-26ea-4830-a263-385159d24d6c"],
Cell[CellGroupData[{
Cell[291497, 6226, 2699, 73, 73, "Input",ExpressionUUID->"ba43743d-0044-4418-b259-a3a908864ae4"],
Cell[294199, 6301, 11456, 346, 526, "Output",ExpressionUUID->"54c15c56-f835-4421-8171-760df62bcd59"]
}, Open  ]],
Cell[305670, 6650, 275, 6, 35, "Text",ExpressionUUID->"ad7d2a4d-9ce3-479c-ae40-d8709fe0b001"],
Cell[CellGroupData[{
Cell[305970, 6660, 2488, 70, 73, "Input",ExpressionUUID->"2f663ebf-ae45-40e6-80c8-46e5128d533b"],
Cell[308461, 6732, 7739, 244, 405, "Output",ExpressionUUID->"038dbd60-2ff9-4bf8-bd6e-7700ef466011"]
}, Open  ]]
}
]
*)


